Categorical Tools for Natural Language Processing

This thesis develops the translation between category theory and computational linguistics as a foundation for natural language processing. The three chapters deal with syntax, semantics and pragmatics. First, string diagrams provide a unified model of syntactic structures in formal grammars. Second, functors compute semantics by turning diagrams into logical, tensor, neural or quantum computation. Third, the resulting functorial models can be composed to form games where equilibria are the solutions of language processing tasks. This framework is implemented as part of DisCoPy, the Python library for computing with string diagrams. We describe the correspondence between categorical, linguistic and computational structures, and demonstrate their applications in compositional natural language processing.

==> notebooks/.ipynb_checkpoints/operads-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from discopy.cat import Ob\n",
    "\n",
    "\n",
    "class Tree:\n",
    "    \"\"\"\n",
    "    We can check the axioms of multicategories (coloured operads) hold. \n",
    "    \n",
    "    >>> x, y = Ob('x'), Ob('y')\n",
    "    >>> f, g, h = Box('f', x, [x, x]), Box('g', x, [x, y]), Box('h', x, [y, x])\n",
    "    >>> assert Id(x)(f) == f == f(Id(x), Id(x))\n",
    "    >>> left = f(Id(x), h)(g, Id(x), Id(x))\n",
    "    >>> middle = f(g, h)\n",
    "    >>> right = f(g, Id(x))(Id(x), Id(x), h)\n",
    "    >>> assert left == middle == right == Tree(root=f, branches=[g, h])\n",
    "    \"\"\"\n",
    "    def __init__(self, root, branches, _scan=True):\n",
    "        if not isinstance(root, Box):\n",
    "            raise TypeError()\n",
    "        if not all([isinstance(branch, Tree) for branch in branches]):\n",
    "            raise TypeError()\n",
    "        if _scan and not root.cod == [branch.dom for branch in branches]:\n",
    "            raise AxiomError()\n",
    "        self.dom, self.root, self.branches = root.dom, root, branches\n",
    "\n",
    "    @property\n",
    "    def cod(self):\n",
    "        if isinstance(self, Box):\n",
    "            return self._cod\n",
    "        else:\n",
    "            return [x for x in branch.cod for branch in self.branches]\n",
    "\n",
    "    def __repr__(self):\n",
    "        return \"Tree({}, {})\".format(self.root, self.branches)\n",
    "\n",
    "    def __call__(self, *others):\n",
    "        if not others or all([isinstance(other, Id) for other in others]):\n",
    "            return self\n",
    "        if isinstance(self, Id):\n",
    "            return others[0]\n",
    "        if isinstance(self, Box):\n",
    "            return Tree(self, list(others))\n",
    "        if isinstance(self, Tree):\n",
    "            lengths = [len(branch.cod) for branch in self.branches]\n",
    "            ranges = [0] + [sum(lengths[:i + 1]) for i in range(len(lengths))]\n",
    "            branches = [self.branches[i](*others[ranges[i]:ranges[i + 1]])\n",
    "                        for i in range(len(self.branches))]\n",
    "            return Tree(self.root, branches, _scan=False)\n",
    "        raise NotImplementedError()\n",
    "\n",
    "    @staticmethod\n",
    "    def id(dom):\n",
    "        return Id(dom)\n",
    "\n",
    "    def __eq__(self, other):\n",
    "        return self.root == other.root and self.branches == other.branches\n",
    "\n",
    "\n",
    "class Box(Tree):\n",
    "    \"\"\"\n",
    "    Implements generators of free operads, i.e. the nodes in the trees.\n",
    "    \n",
    "    >>> n, d, v, vp, np, s = Ob('N'), Ob('D'), Ob('V'), Ob('VP'), Ob('NP'), Ob('S')\n",
    "    >>> Caesar, crossed = Box('Caesar', n, []), Box('crossed', v, []),\n",
    "    >>> the, Rubicon = Box('the', d, []), Box('Rubicon', n, [])\n",
    "    >>> VP, NP, S = Box('VP', vp, [n, v]), Box('NP', np, [d, n]), Box('S', s, [vp, np])\n",
    "    >>> sentence = S(VP(Caesar, crossed), NP(the, Rubicon))\n",
    "    \"\"\"\n",
    "    def __init__(self, name, dom, cod):\n",
    "        if not (isinstance(dom, Ob) and isinstance(cod, list)\n",
    "                and all([isinstance(x, Ob) for x in cod])):\n",
    "            return TypeError\n",
    "        self.name, self.dom, self._cod = name, dom, cod\n",
    "        Tree.__init__(self, self, [], _scan=False)\n",
    "\n",
    "    def __repr__(self):\n",
    "        return \"Box('{}', {}, {})\".format(self.name, self.dom, self._cod)\n",
    "\n",
    "    def __hash__(self):\n",
    "        return hash(repr(self))\n",
    "\n",
    "    def __eq__(self, other):\n",
    "        if isinstance(other, Box):\n",
    "            return self.dom == other.dom and self.cod == other.cod \\\n",
    "                        and self.name == other.name\n",
    "        if isinstance(other, Tree):\n",
    "            return other.root == self and other.branches == []\n",
    "        \n",
    "class Id(Box):\n",
    "    def __init__(self, dom):\n",
    "        self.dom, self._cod = dom, [dom]\n",
    "        Box.__init__(self, \"Id({})\".format(dom), dom, dom)\n",
    "\n",
    "    def __repr__(self):\n",
    "        return \"Id({})\".format(self.dom)\n",
    "\n",
    "\n",
    "class Algebra:\n",
    "    def __init__(self, ob, ar, cod=Tree):\n",
    "        self.cod, self.ob, self.ar = cod, ob, ar\n",
    "\n",
    "    def __call__(self, tree):\n",
    "        if isinstance(tree, Id):\n",
    "            return self.cod.id(ob[tree])\n",
    "        if isinstance(tree, Box):\n",
    "            return self.ar[tree]\n",
    "        return self.ar[tree.root](*[self(branch) for branch in tree.branches])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "x, y = Ob('x'), Ob('y')\n",
    "f, g, h = Box('f', x, [x, x]), Box('g', x, [x, y]), Box('h', x, [y, x])\n",
    "assert Id(x)(f) == f == f(Id(x), Id(x))\n",
    "left = f(Id(x), h)(g, Id(x), Id(x))\n",
    "middle = f(g, h)\n",
    "right = f(g, Id(x))(Id(x), Id(x), h)\n",
    "assert left == middle == right == Tree(root=f, branches=[g, h])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "n, d, v, vp, np, s = Ob('N'), Ob('D'), Ob('V'), Ob('VP'), Ob('NP'), Ob('S')\n",
    "Caesar, crossed = Box('Caesar', n, []), Box('crossed', v, []),\n",
    "the, Rubicon = Box('the', d, []), Box('Rubicon', n, [])\n",
    "VP, NP, S = Box('VP', vp, [n, v]), Box('NP', np, [d, n]), Box('S', s, [vp, np])\n",
    "sentence = S(VP(Caesar, crossed), NP(the, Rubicon))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "from discopy.cat import Quiver\n",
    "ob = Quiver(lambda ty: x)\n",
    "ar = Quiver(lambda node: f if node in [VP, NP, S] else Box(node.name, x, []))\n",
    "F = Algebra(ob, ar)\n",
    "tree0 = f(f(f(ar[Caesar], ar[crossed]), ar[the]), ar[Rubicon])\n",
    "tree1 = f(f(ar[Caesar], ar[crossed]), f(ar[the], ar[Rubicon]))\n",
    "assert F(sentence) == tree1 != tree0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Interface with discopy.monoidal"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from discopy import monoidal\n",
    "from discopy.monoidal import Ty, Diagram\n",
    "\n",
    "def tree2diagram(tree):\n",
    "    if isinstance(tree, Id):\n",
    "        return Diagram.id(Ty(tree.dom))\n",
    "    if isinstance(tree, Box):\n",
    "        return monoidal.Box(tree.name, Ty(tree.dom), Ty().tensor(*map(Ty, tree.cod)))\n",
    "    else:\n",
    "        cod = monoidal.Ty().tensor(*map(Ty, tree.root.cod))\n",
    "        return monoidal.Box(tree.root.name, Ty(tree.dom), cod) \\\n",
    "            >> Diagram.id().tensor(*[tree2diagram(branch)\n",
    "                                              for branch in tree.branches])\n",
    "tree2diagram(tree1).draw()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Interface with NLTK (1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import nltk\n",
    "def from_nltk(tree):\n",
    "    if isinstance(tree, str):\n",
    "        return Box(tree, Ob(tree), [])\n",
    "    else:\n",
    "        cod = [Ob(branch) if isinstance(branch, str) else Ob(branch.label()) for branch in tree]\n",
    "        return Box(tree.label(), Ob(tree.label()), cod)(*[from_nltk(branch) for branch in tree])\n",
    "\n",
    "\n",
    "t = nltk.Tree.fromstring(\"(S (NP I) (VP (V saw) (NP him)))\")\n",
    "tree2diagram(from_nltk(t)).draw()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from nltk import CFG\n",
    "from nltk.parse import RecursiveDescentParser\n",
    "grammar = CFG.fromstring(\"\"\"\n",
    "S -> VP NP\n",
    "NP -> D N\n",
    "VP -> N V\n",
    "N -> 'Caesar'\n",
    "V -> 'crossed'\n",
    "D -> 'the'\n",
    "N -> 'Rubicon'\"\"\")\n",
    "\n",
    "rd = RecursiveDescentParser(grammar)\n",
    "for x in rd.parse('Caesar crossed the Rubicon'.split()):\n",
    "    tree2diagram(from_nltk(x)).draw()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Interface with NLTK (2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def from_nltk(tree):\n",
    "    \"\"\"\n",
    "    Assumes that tree is generated from a lexicalised CFG\n",
    "    \"\"\"\n",
    "    branches, cod = [], []\n",
    "    for branch in tree:\n",
    "        if isinstance(branch, str):\n",
    "            return Box(branch, Ob(tree.label()), [])\n",
    "        else:\n",
    "            branches += [from_nltk(branch)]\n",
    "            cod += [Ob(branch.label())]\n",
    "    root = Box(tree.label(), Ob(tree.label()), cod)\n",
    "    return root(*branches)\n",
    "\n",
    "parse = next(rd.parse('Caesar crossed the Rubicon'.split()))\n",
    "tree2diagram(from_nltk(parse)).draw()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert from_nltk(parse) == sentence"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "tree2diagram(from_nltk(t)).draw()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/operads.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from discopy.cat import Ob\n",
    "\n",
    "\n",
    "class Tree:\n",
    "    \"\"\"\n",
    "    We can check the axioms of multicategories (coloured operads) hold. \n",
    "    \n",
    "    >>> x, y = Ob('x'), Ob('y')\n",
    "    >>> f, g, h = Box('f', x, [x, x]), Box('g', x, [x, y]), Box('h', x, [y, x])\n",
    "    >>> assert Id(x)(f) == f == f(Id(x), Id(x))\n",
    "    >>> left = f(Id(x), h)(g, Id(x), Id(x))\n",
    "    >>> middle = f(g, h)\n",
    "    >>> right = f(g, Id(x))(Id(x), Id(x), h)\n",
    "    >>> assert left == middle == right == Tree(root=f, branches=[g, h])\n",
    "    \"\"\"\n",
    "    def __init__(self, root, branches, _scan=True):\n",
    "        if not isinstance(root, Box):\n",
    "            raise TypeError()\n",
    "        if not all([isinstance(branch, Tree) for branch in branches]):\n",
    "            raise TypeError()\n",
    "        if _scan and not root.cod == [branch.dom for branch in branches]:\n",
    "            raise AxiomError()\n",
    "        self.dom, self.root, self.branches = root.dom, root, branches\n",
    "\n",
    "    @property\n",
    "    def cod(self):\n",
    "        if isinstance(self, Box):\n",
    "            return self._cod\n",
    "        else:\n",
    "            return [x for x in branch.cod for branch in self.branches]\n",
    "\n",
    "    def __repr__(self):\n",
    "        return \"Tree({}, {})\".format(self.root, self.branches)\n",
    "\n",
    "    def __call__(self, *others):\n",
    "        if not others or all([isinstance(other, Id) for other in others]):\n",
    "            return self\n",
    "        if isinstance(self, Id):\n",
    "            return others[0]\n",
    "        if isinstance(self, Box):\n",
    "            return Tree(self, list(others))\n",
    "        if isinstance(self, Tree):\n",
    "            lengths = [len(branch.cod) for branch in self.branches]\n",
    "            ranges = [0] + [sum(lengths[:i + 1]) for i in range(len(lengths))]\n",
    "            branches = [self.branches[i](*others[ranges[i]:ranges[i + 1]])\n",
    "                        for i in range(len(self.branches))]\n",
    "            return Tree(self.root, branches, _scan=False)\n",
    "        raise NotImplementedError()\n",
    "\n",
    "    @staticmethod\n",
    "    def id(dom):\n",
    "        return Id(dom)\n",
    "\n",
    "    def __eq__(self, other):\n",
    "        return self.root == other.root and self.branches == other.branches\n",
    "\n",
    "\n",
    "class Box(Tree):\n",
    "    \"\"\"\n",
    "    Implements generators of free operads, i.e. the nodes in the trees.\n",
    "    \n",
    "    >>> n, d, v, vp, np, s = Ob('N'), Ob('D'), Ob('V'), Ob('VP'), Ob('NP'), Ob('S')\n",
    "    >>> Caesar, crossed = Box('Caesar', n, []), Box('crossed', v, []),\n",
    "    >>> the, Rubicon = Box('the', d, []), Box('Rubicon', n, [])\n",
    "    >>> VP, NP, S = Box('VP', vp, [n, v]), Box('NP', np, [d, n]), Box('S', s, [vp, np])\n",
    "    >>> sentence = S(VP(Caesar, crossed), NP(the, Rubicon))\n",
    "    \"\"\"\n",
    "    def __init__(self, name, dom, cod):\n",
    "        if not (isinstance(dom, Ob) and isinstance(cod, list)\n",
    "                and all([isinstance(x, Ob) for x in cod])):\n",
    "            return TypeError\n",
    "        self.name, self.dom, self._cod = name, dom, cod\n",
    "        Tree.__init__(self, self, [], _scan=False)\n",
    "\n",
    "    def __repr__(self):\n",
    "        return \"Box('{}', {}, {})\".format(self.name, self.dom, self._cod)\n",
    "\n",
    "    def __hash__(self):\n",
    "        return hash(repr(self))\n",
    "\n",
    "    def __eq__(self, other):\n",
    "        if isinstance(other, Box):\n",
    "            return self.dom == other.dom and self.cod == other.cod \\\n",
    "                        and self.name == other.name\n",
    "        if isinstance(other, Tree):\n",
    "            return other.root == self and other.branches == []\n",
    "        \n",
    "class Id(Box):\n",
    "    def __init__(self, dom):\n",
    "        self.dom, self._cod = dom, [dom]\n",
    "        Box.__init__(self, \"Id({})\".format(dom), dom, dom)\n",
    "\n",
    "    def __repr__(self):\n",
    "        return \"Id({})\".format(self.dom)\n",
    "\n",
    "\n",
    "class Algebra:\n",
    "    def __init__(self, ob, ar, cod=Tree):\n",
    "        self.cod, self.ob, self.ar = cod, ob, ar\n",
    "\n",
    "    def __call__(self, tree):\n",
    "        if isinstance(tree, Id):\n",
    "            return self.cod.id(ob[tree])\n",
    "        if isinstance(tree, Box):\n",
    "            return self.ar[tree]\n",
    "        return self.ar[tree.root](*[self(branch) for branch in tree.branches])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "x, y = Ob('x'), Ob('y')\n",
    "f, g, h = Box('f', x, [x, x]), Box('g', x, [x, y]), Box('h', x, [y, x])\n",
    "assert Id(x)(f) == f == f(Id(x), Id(x))\n",
    "left = f(Id(x), h)(g, Id(x), Id(x))\n",
    "middle = f(g, h)\n",
    "right = f(g, Id(x))(Id(x), Id(x), h)\n",
    "assert left == middle == right == Tree(root=f, branches=[g, h])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "n, d, v, vp, np, s = Ob('N'), Ob('D'), Ob('V'), Ob('VP'), Ob('NP'), Ob('S')\n",
    "Caesar, crossed = Box('Caesar', n, []), Box('crossed', v, []),\n",
    "the, Rubicon = Box('the', d, []), Box('Rubicon', n, [])\n",
    "VP, NP, S = Box('VP', vp, [n, v]), Box('NP', np, [d, n]), Box('S', s, [vp, np])\n",
    "sentence = S(VP(Caesar, crossed), NP(the, Rubicon))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "from discopy.cat import Quiver\n",
    "ob = Quiver(lambda ty: x)\n",
    "ar = Quiver(lambda node: f if node in [VP, NP, S] else Box(node.name, x, []))\n",
    "F = Algebra(ob, ar)\n",
    "tree0 = f(f(f(ar[Caesar], ar[crossed]), ar[the]), ar[Rubicon])\n",
    "tree1 = f(f(ar[Caesar], ar[crossed]), f(ar[the], ar[Rubicon]))\n",
    "assert F(sentence) == tree1 != tree0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Interface with discopy.monoidal"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from discopy import monoidal\n",
    "from discopy.monoidal import Ty, Diagram\n",
    "\n",
    "def tree2diagram(tree):\n",
    "    if isinstance(tree, Id):\n",
    "        return Diagram.id(Ty(tree.dom))\n",
    "    if isinstance(tree, Box):\n",
    "        return monoidal.Box(tree.name, Ty(tree.dom), Ty().tensor(*map(Ty, tree.cod)))\n",
    "    else:\n",
    "        cod = monoidal.Ty().tensor(*map(Ty, tree.root.cod))\n",
    "        return monoidal.Box(tree.root.name, Ty(tree.dom), cod) \\\n",
    "            >> Diagram.id().tensor(*[tree2diagram(branch)\n",
    "                                              for branch in tree.branches])\n",
    "tree2diagram(tree1).draw()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Interface with NLTK (1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import nltk\n",
    "def from_nltk(tree):\n",
    "    if isinstance(tree, str):\n",
    "        return Box(tree, Ob(tree), [])\n",
    "    else:\n",
    "        cod = [Ob(branch) if isinstance(branch, str) else Ob(branch.label()) for branch in tree]\n",
    "        return Box(tree.label(), Ob(tree.label()), cod)(*[from_nltk(branch) for branch in tree])\n",
    "\n",
    "\n",
    "t = nltk.Tree.fromstring(\"(S (NP I) (VP (V saw) (NP him)))\")\n",
    "tree2diagram(from_nltk(t)).draw()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from nltk import CFG\n",
    "from nltk.parse import RecursiveDescentParser\n",
    "grammar = CFG.fromstring(\"\"\"\n",
    "S -> VP NP\n",
    "NP -> D N\n",
    "VP -> N V\n",
    "N -> 'Caesar'\n",
    "V -> 'crossed'\n",
    "D -> 'the'\n",
    "N -> 'Rubicon'\"\"\")\n",
    "\n",
    "rd = RecursiveDescentParser(grammar)\n",
    "for x in rd.parse('Caesar crossed the Rubicon'.split()):\n",
    "    tree2diagram(from_nltk(x)).draw()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Interface with NLTK (2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def from_nltk(tree):\n",
    "    \"\"\"\n",
    "    Assumes that tree is generated from a lexicalised CFG\n",
    "    \"\"\"\n",
    "    branches, cod = [], []\n",
    "    for branch in tree:\n",
    "        if isinstance(branch, str):\n",
    "            return Box(branch, Ob(tree.label()), [])\n",
    "        else:\n",
    "            branches += [from_nltk(branch)]\n",
    "            cod += [Ob(branch.label())]\n",
    "    root = Box(tree.label(), Ob(tree.label()), cod)\n",
    "    return root(*branches)\n",
    "\n",
    "parse = next(rd.parse('Caesar crossed the Rubicon'.split()))\n",
    "tree2diagram(from_nltk(parse)).draw()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert from_nltk(parse) == sentence"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "tree2diagram(from_nltk(t)).draw()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

